Thermodynamic Invariants of Coupled Channels: A Many-Channel Tolman-Ehrenfest Effect

When multiple thermodynamic channels are coupled, single-channel equilibrium conditions fail. Extending the Tolman--Ehrenfest effect to the entropy manifold, we derive the unique $n$-channel invariant $\zeta_i T_i = C$, where $\zeta_i$ is the holonomy of the Ruppeiner connection. For the granular volume--stress ensemble, Rowe's dilatancy ratio and energy restriction emerge as geometric consequences of the off-diagonal curvature $g_{V\sigma}$, and the 60-year puzzle of state-dependent $K_\mu$ is resolved: the correction $\zeta_V$ reaches $O(1)$ near jamming. The prediction $\zeta_V\chi=\mathrm{const}$ across a shear band is experimentally testable.

==> anc/mcte_toymodel.py <==
#!/usr/bin/env python3
"""
Toy-model demonstration for the Many-Channel Tolman–Ehrenfest (MCTE) effect.

Companion code for:
    B. Hamblin, V. Calo, and K. Regenauer-Lieb,
    "Thermodynamic Invariants of Coupled Channels:
     A Many-Channel Tolman–Ehrenfest Effect,"
    Phys. Rev. E (submitted, 2026).

This script reproduces Figs. S1–S4 and Tables S1–S2 of the Supplemental
Material.  It solves the level-set ODE for the coupling coefficient
zeta_1 on a toy two-channel granular entropy surface

    S(V, sigma) = a ln(V - V_J) + b ln(sigma_max - sigma)
                  - c sigma / (V - V_J),

computes the Ruppeiner metric, and verifies the MCTE invariance
zeta_1 T_1 = const to machine precision (~1e-13).

Requirements
------------
    Python >= 3.9
    numpy >= 1.22
    scipy >= 1.8
    matplotlib >= 3.5

Usage
-----
    python mcte_toymodel.py                   # default output to ./figures/
    python mcte_toymodel.py --outdir results  # custom output directory

License
-------
    MIT.  If you use this code, please cite the paper above.
"""

import argparse
import os
import sys

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.gridspec import GridSpec
from scipy.integrate import solve_ivp

# ═══════════════════════════════════════════════════════════════════════
#  Model parameters (Table S0 in the Supplemental Material)
# ═══════════════════════════════════════════════════════════════════════

V_J = 0.64          # jamming volume fraction (random close packing)
SIGMA_MAX = 1.0     # maximum normalised stress
A = 1.0             # volumetric curvature weight
B = 0.8             # stress curvature weight


# ═══════════════════════════════════════════════════════════════════════
#  Entropy surface and Ruppeiner metric  [Eqs. (S7)–(S12)]
# ═══════════════════════════════════════════════════════════════════════

def entropy(V, sigma, c):
    """Toy entropy surface S(V, sigma)."""
    return (A * np.log(V - V_J)
            + B * np.log(SIGMA_MAX - sigma)
            - c * sigma / (V - V_J))


def beta_V(V, sigma, c):
    """Inverse compactivity beta_V = dS/dV."""
    dV = V - V_J
    return A / dV + c * sigma / dV**2


def beta_sigma(V, sigma, c):
    """Inverse angoricity beta_sigma = dS/dsigma."""
    return -B / (SIGMA_MAX - sigma) - c / (V - V_J)


def g11(V, sigma, c):
    """Ruppeiner metric component g_11 = -d^2S/dV^2."""
    dV = V - V_J
    return A / dV**2 + 2.0 * c * sigma / dV**3


def g12(V, sigma, c):
    """Ruppeiner metric component g_12 = -d^2S/(dV dsigma).

    Note: g_12 < 0 for c > 0 (stress-softening coupling).
    See Remark S1 in the Supplemental Material.
    """
    return -c / (V - V_J)**2


def g22(V, sigma, c):
    """Ruppeiner metric component g_22 = -d^2S/dsigma^2."""
    return B / (SIGMA_MAX - sigma)**2


# ═══════════════════════════════════════════════════════════════════════
#  Level-set ODE system  [Eqs. (S15)–(S16)]
# ═══════════════════════════════════════════════════════════════════════

def _level_set_rhs(sigma, y, c):
    """Right-hand side of the coupled ODE for (V, ln zeta_1).

    Parameters
    ----------
    sigma : float
        Independent variable (normalised stress).
    y : array_like, shape (2,)
        y[0] = V (volume fraction along the level set),
        y[1] = ln(zeta_1).
    c : float
        Cross-coupling strength.

    Returns
    -------
    dyds : list of float
        [dV/dsigma, d(ln zeta_1)/dsigma].
    """
    V = y[0]
    dV = V - V_J
    ds = SIGMA_MAX - sigma
    bV = A / dV + c * sigma / dV**2
    bs = -B / ds - c / dV
    G11 = A / dV**2 + 2.0 * c * sigma / dV**3
    G12 = -c / dV**2
    return [-bs / bV, (G11 * bs - G12 * bV) / bV**2]


def compute_zeta(c, V0, sigma_range, n=600):
    """Integrate the level-set ODE to obtain zeta_1(sigma).

    Parameters
    ----------
    c : float
        Cross-coupling strength.
    V0 : float
        Starting volume fraction (at sigma_range[0]).
    sigma_range : tuple of float
        (sigma_start, sigma_end).
    n : int
        Number of output points.

    Returns
    -------
    sigma : ndarray or None
        Stress values (trimmed to the physically valid domain).
    V : ndarray or None
        Volume fraction along the level set.
    zeta : ndarray or None
        Coupling coefficient zeta_1.
    """
    sol = solve_ivp(
        _level_set_rhs, sigma_range, [V0, 0.0], args=(c,),
        t_eval=np.linspace(sigma_range[0], sigma_range[1], n),
        method='RK45', rtol=1e-12, atol=1e-14, max_step=0.002,
    )
    if not sol.success:
        return None, None, None
    sigma, V, ln_zeta = sol.t, sol.y[0], sol.y[1]
    # Trim to physically valid domain
    valid = (V > V_J + 0.003) & (sigma < SIGMA_MAX - 0.01)
    return sigma[valid], V[valid], np.exp(ln_zeta[valid])


# ═══════════════════════════════════════════════════════════════════════
#  Plotting defaults
# ═══════════════════════════════════════════════════════════════════════

def _setup_matplotlib():
    plt.switch_backend('Agg')
    plt.rcParams.update({
        'font.size': 11,
        'axes.labelsize': 13,
        'axes.titlesize': 12,
        'legend.fontsize': 10,
        'figure.dpi': 150,
        'mathtext.fontset': 'cm',
        'font.family': 'serif',
    })

# Colour palette (colour-blind-safe selection)
COLOURS = {
    'grey':  '#555555',
    'blue':  '#2166ac',
    'coral': '#d6604d',
    'red':   '#b2182b',
    'green': '#1a9850',
}
_COUPLING_COLOURS = ['#555555', '#2166ac', '#d6604d', '#b2182b']


# ═══════════════════════════════════════════════════════════════════════
#  Figure 1: zeta_1 profiles  [Fig. S1]
# ═══════════════════════════════════════════════════════════════════════

def figure1_zeta_profiles(outdir):
    """Two-panel figure: zeta_1 vs stress for varying c and V_0."""
    fig, (ax_a, ax_b) = plt.subplots(1, 2, figsize=(11, 4.8))
    sr = (0.05, 0.78)

    # (a) Coupling-strength dependence at fixed V_0
    for i, cv in enumerate([0.0, 0.1, 0.3, 0.6]):
        s, _, z = compute_zeta(cv, 0.80, sr)
        if s is not None:
            ax_a.plot(s, z, color=_COUPLING_COLOURS[i], lw=2.2,
                      label=f'$c = {cv}$')
    ax_a.axhline(1, color='grey', ls=':', lw=0.8)
    ax_a.set(xlabel=r'Normalised stress $\bar\sigma$',
             ylabel=r'$\zeta_1$',
             title=r'(a) Coupling strength ($V_0 = 0.80$)')
    ax_a.legend(frameon=False)

    # (b) Proximity-to-jamming dependence at fixed c
    prox_colours = ['#b2182b', '#d6604d', '#2166ac', '#555555']
    for i, V0 in enumerate([0.68, 0.72, 0.80, 0.95]):
        s, _, z = compute_zeta(0.3, V0, sr)
        if s is not None:
            ax_b.plot(s, z, color=prox_colours[i], lw=2.2,
                      label=f'$V_0={V0}$')
    ax_b.axhline(1, color='grey', ls=':', lw=0.8)
    ax_b.set(xlabel=r'Normalised stress $\bar\sigma$',
             ylabel=r'$\zeta_1$',
             title=r'(b) Proximity to jamming ($c = 0.3$)')
    ax_b.legend(frameon=False)

    fig.tight_layout()
    for ext in ('pdf', 'png'):
        fig.savefig(os.path.join(outdir, f'fig1_zeta_profiles.{ext}'),
                    dpi=300, bbox_inches='tight')
    plt.close(fig)
    print('  Fig 1 (zeta profiles) ... done')


# ═══════════════════════════════════════════════════════════════════════
#  Figure 2: 2-D heatmaps  [Fig. S2]
# ═══════════════════════════════════════════════════════════════════════

def figure2_zeta_heatmap(outdir, c_map=0.3):
    """Two-panel heatmap of zeta_1 and |zeta_1 - 1| over (V, sigma)."""
    npts = 250
    Vg = np.linspace(V_J + 0.02, 1.1, npts)
    sg = np.linspace(0.01, SIGMA_MAX - 0.05, npts)
    VV, SS = np.meshgrid(Vg, sg)
    S_field = entropy(VV, SS, c_map)

    # Integrate zeta_1 column-by-column (trapezoidal)
    zeta_2d = np.ones_like(VV)
    for j in range(len(Vg)):
        ln_z = 0.0
        for k in range(1, len(sg)):
            sm = 0.5 * (sg[k] + sg[k - 1])
            ds = sg[k] - sg[k - 1]
            dV = Vg[j] - V_J
            bV = A / dV + c_map * sm / dV**2
            bs = -B / (SIGMA_MAX - sm) - c_map / dV
            G11 = A / dV**2 + 2.0 * c_map * sm / dV**3
            G12 = -c_map / dV**2
            ln_z += (G11 * bs - G12 * bV) / bV**2 * ds
            zeta_2d[k, j] = np.exp(ln_z)

    fig, (ax_a, ax_b) = plt.subplots(1, 2, figsize=(12.5, 5.2))

    # (a) zeta_1 field with entropy contours
    vn, vx = np.nanpercentile(zeta_2d, [2, 98])
    im1 = ax_a.pcolormesh(VV, SS, zeta_2d, shading='gouraud',
                          cmap='RdBu_r', vmin=vn, vmax=vx)
    lev = np.linspace(np.nanpercentile(S_field, 10),
                      np.nanpercentile(S_field, 90), 8)
    ax_a.contour(VV, SS, S_field, levels=lev,
                 colors='k', linewidths=0.6, alpha=0.4)
    fig.colorbar(im1, ax=ax_a, shrink=0.82,
                 label=r'$\zeta_1(V,\sigma)$')
    ax_a.set(xlabel=r'Volume fraction $V$',
             ylabel=r'Normalised stress $\bar\sigma$',
             title=rf'(a) Coupling coefficient ($c={c_map}$)')

    # (b) |zeta_1 - 1| correction magnitude
    corr = np.abs(zeta_2d - 1.0)
    im2 = ax_b.pcolormesh(VV, SS, corr, shading='gouraud',
                          cmap='inferno', vmin=0,
                          vmax=np.nanpercentile(corr, 95))
    ax_b.contour(VV, SS, S_field, levels=lev,
                 colors='white', linewidths=0.4, alpha=0.3)
    fig.colorbar(im2, ax=ax_b, shrink=0.82,
                 label=r'$|\zeta_1 - 1|$')
    ax_b.set(xlabel=r'Volume fraction $V$',
             ylabel=r'Normalised stress $\bar\sigma$',
             title=rf'(b) MCTE correction magnitude ($c={c_map}$)')

    fig.tight_layout()
    for ext in ('pdf', 'png'):
        fig.savefig(os.path.join(outdir, f'fig2_zeta_heatmap.{ext}'),
                    dpi=300, bbox_inches='tight')
    plt.close(fig)
    print('  Fig 2 (2-D heatmap) ... done')


# ═══════════════════════════════════════════════════════════════════════
#  Figure 3: MCTE invariant verification  [Fig. S3 / main-text Fig. 2]
# ═══════════════════════════════════════════════════════════════════════

def figure3_invariant_check(outdir, c_val=0.3, V0=0.78):
    """Three-panel verification: T_1, zeta_1, and zeta_1 T_1 = const."""
    s, v, z = compute_zeta(c_val, V0, (0.05, 0.75), n=800)
    if s is None:
        print('  Fig 3: integration failed — skipped')
        return

    bV_arr = beta_V(v, s, c_val)
    T1 = 1.0 / bV_arr
    zT = z * T1
    mean_zT = np.mean(zT)

    fig = plt.figure(figsize=(14, 4.5))
    gs = GridSpec(1, 3, figure=fig, width_ratios=[1, 1, 1])

    # (a) Bare compactivity
    ax = fig.add_subplot(gs[0])
    ax.plot(s, T1, color=COLOURS['blue'], lw=2.2)
    ax.set(xlabel=r'$\bar\sigma$',
           ylabel=r'Compactivity $\chi = T_1$',
           title='(a) Bare channel temperature')
    ax.text(0.5, 0.92, 'NOT invariant', transform=ax.transAxes,
            ha='center', fontsize=10, color=COLOURS['red'],
            fontstyle='italic')

    # (b) Coupling coefficient
    ax = fig.add_subplot(gs[1])
    ax.plot(s, z, color=COLOURS['coral'], lw=2.2)
    ax.set(xlabel=r'$\bar\sigma$', ylabel=r'$\zeta_1$',
           title='(b) Coupling coefficient')

    # (c) MCTE invariant
    ax = fig.add_subplot(gs[2])
    ax.plot(s, zT, color=COLOURS['green'], lw=2.5)
    ax.axhline(mean_zT, color='grey', ls='--', lw=1)
    ax.set_ylim(mean_zT * 0.98, mean_zT * 1.02)
    ax.set(xlabel=r'$\bar\sigma$',
           ylabel=r'$\zeta_1 \cdot T_1$',
           title=f'(c) MCTE invariant = {mean_zT:.6f}')
    ax.text(0.5, 0.92, r'const to $10^{-13}$ (machine $\varepsilon$)',
            transform=ax.transAxes, ha='center', fontsize=10,
            color=COLOURS['green'], fontstyle='italic')

    fig.tight_layout()
    for ext in ('pdf', 'png'):
        fig.savefig(os.path.join(outdir, f'fig3_invariant_check.{ext}'),
                    dpi=300, bbox_inches='tight')
    plt.close(fig)
    print('  Fig 3 (invariant check) ... done')


# ═══════════════════════════════════════════════════════════════════════
#  Figure 4: Cross-coupling decomposition  [Fig. S4]
# ═══════════════════════════════════════════════════════════════════════

def figure4_crosscoupling(outdir):
    """Two-panel figure: cross-coupling correction and near-jamming scaling."""
    fig, (ax_a, ax_b) = plt.subplots(1, 2, figsize=(12, 5))

    sr = (0.05, 0.65)
    s0, _, z0 = compute_zeta(0.0, 0.75, sr, n=600)

    # (a) Delta-zeta along a single level set
    for i, cv in enumerate([0.1, 0.3, 0.6]):
        sc, _, zc = compute_zeta(cv, 0.75, sr, n=600)
        if sc is not None and s0 is not None:
            z0_interp = np.interp(sc, s0, z0)
            ax_a.plot(sc, (zc - z0_interp) * 100,
                      color=_COUPLING_COLOURS[i + 1], lw=2.2,
                      label=f'$c = {cv}$')

    ax_a.axhline(0, color='grey', ls=':', lw=0.8)
    ax_a.set(xlabel=r'Normalised stress $\bar\sigma$',
             ylabel=r'$[\zeta_1(c) - \zeta_1(0)] \times 100$',
             title=r'(a) Cross-coupling correction ($V_0=0.75$)')
    ax_a.legend(frameon=False)

    # (b) Maximum correction vs distance from jamming
    V_sweep = np.linspace(V_J + 0.03, 1.0, 35)
    sr_short = (0.05, 0.50)
    for i, cv in enumerate([0.1, 0.3, 0.6]):
        max_corr = []
        for V0v in V_sweep:
            sc, _, zc = compute_zeta(cv, V0v, sr_short, n=300)
            s0v, _, z0v = compute_zeta(0.0, V0v, sr_short, n=300)
            if sc is not None and s0v is not None and len(sc) > 10:
                z0_i = np.interp(sc, s0v, z0v)
                max_corr.append(np.max(np.abs(zc - z0_i)))
            else:
                max_corr.append(np.nan)
        ax_b.plot(V_sweep - V_J, np.array(max_corr) * 100, 'o-',
                  color=_COUPLING_COLOURS[i + 1], lw=1.8,
                  markersize=3, label=f'$c = {cv}$')

    ax_b.set(xlabel=r'$V_0 - V_J$ (distance from jamming)',
             ylabel=r'Max $|\zeta_1(c) - \zeta_1(0)|$ (\%)',
             title='(b) Cross-coupling amplification near jamming')
    ax_b.legend(frameon=False)
    ax_b.set_xlim(0, 0.37)

    fig.tight_layout()
    for ext in ('pdf', 'png'):
        fig.savefig(os.path.join(outdir, f'fig4_crosscoupling.{ext}'),
                    dpi=300, bbox_inches='tight')
    plt.close(fig)
    print('  Fig 4 (cross-coupling) ... done')


# ═══════════════════════════════════════════════════════════════════════
#  Quantitative summary  [Tables S1–S2]
# ═══════════════════════════════════════════════════════════════════════

def print_summary():
    """Print the quantitative benchmarks reported in the paper."""
    rule = '=' * 70
    print(f'\n{rule}')
    print('QUANTITATIVE SUMMARY')
    print(f'{rule}')
    print(f'Model: S = a ln(V-V_J) + b ln(sigma_max-sigma) - c sigma/(V-V_J)')
    print(f'Parameters: V_J={V_J}, sigma_max={SIGMA_MAX}, a={A}, b={B}')

    # Table S1: total MCTE correction
    print(f'\nTotal MCTE correction max|zeta_1 - 1| (diagonal + off-diagonal):')
    sr = (0.05, 0.60)
    for cv in [0.0, 0.1, 0.3, 0.6]:
        for V0 in [0.80, 0.72, 0.68]:
            sc, _, zc = compute_zeta(cv, V0, sr)
            if sc is not None:
                mx = np.max(np.abs(zc - 1.0))
                print(f'  c={cv}, V0={V0}: max|zeta_1-1| = '
                      f'{mx:.3f} ({mx*100:.1f}%)')
        print()

    # Table S2: purely off-diagonal correction
    print('Purely off-diagonal correction max|zeta_1(c) - zeta_1(0)|:')
    for V0 in [0.80, 0.72, 0.68]:
        s0, _, z0 = compute_zeta(0.0, V0, sr)
        for cv in [0.1, 0.3, 0.6]:
            sc, _, zc = compute_zeta(cv, V0, sr)
            if sc is not None and s0 is not None:
                z0_i = np.interp(sc, s0, z0)
                mx = np.max(np.abs(zc - z0_i))
                print(f'  V0={V0}, c={cv}: max|zeta_1(c)-zeta_1(0)| = '
                      f'{mx:.4f} ({mx*100:.1f}%)')
        print()

    # Invariance verification
    print('MCTE invariant zeta_1 T_1 constancy (numerical verification):')
    for cv in [0.0, 0.3, 0.6]:
        sc, vc, zc = compute_zeta(cv, 0.78, (0.05, 0.70))
        if sc is not None:
            T1 = 1.0 / beta_V(vc, sc, cv)
            zT = zc * T1
            rel_var = (np.max(zT) - np.min(zT)) / np.mean(zT)
            print(f'  c={cv}: zeta_1 T_1 = {np.mean(zT):.8f}, '
                  f'rel. variation = {rel_var:.1e}')
    print(rule)


# ═══════════════════════════════════════════════════════════════════════
#  Main
# ═══════════════════════════════════════════════════════════════════════

def main():
    parser = argparse.ArgumentParser(
        description='Generate figures for the MCTE toy-model demonstration.')
    parser.add_argument(
        '--outdir', type=str, default='figures',
        help='Output directory for figures (default: ./figures/).')
    args = parser.parse_args()

    os.makedirs(args.outdir, exist_ok=True)
    _setup_matplotlib()

    print(f'MCTE toy model — generating figures in {args.outdir}/')
    figure1_zeta_profiles(args.outdir)
    figure2_zeta_heatmap(args.outdir)
    figure3_invariant_check(args.outdir)
    figure4_crosscoupling(args.outdir)
    print_summary()
    print(f'\nAll figures saved to {args.outdir}/')


if __name__ == '__main__':
    main()

